Energy Attacks on Mobile Devices

All mobile devices are energy-constrained. They use batteries that allows using the device for a limited amount of time. In general, energy attacks on mobile devices are denial of service (DoS) type of attacks. While previous studies have analyzed the energy attacks in servers, no existing work has analyzed the energy attacks on mobile devices. As such, in this paper, we present the first systematic study on how to exploit the energy attacks on smartphones. In particular, we explore energy attacks from the following aspect: hardware components, software resources, and network communications through the design and implementation of concrete malicious apps, and malicious web pages. We quantitatively show how quickly we can drain the battery through each individual attack, as well as their combinations. Finally, we believe energy exploit will be a practical attack vector and mobile users should be aware of this type of attacks.

==> issta.c <==
int bar (int * a)
{
	int i;
	for (i=0;i<20;i++)
		a[i]=0;
	return 1;
}

int foo()
{
	int a[20];
	bar(&a);
	return a[1];
}

int main()
{
	return foo();
}	

